Search for a Higgs portal scalar decaying to electron-positron pairs in the MicroBooNE detector

We present a search for the decays of a neutral scalar boson produced by kaons decaying at rest, in the context of the Higgs portal model, using the MicroBooNE detector. We analyze data triggered in time with the Fermilab NuMI neutrino beam spill, with an exposure of $1.93\times10^{20}$ protons on target. We look for monoenergetic scalars that come from the direction of the NuMI hadron absorber, at a distance of 100 m from the detector, and decay to electron-positron pairs. We observe one candidate event, with a Standard Model background prediction of $1.9\pm0.8$. We set an upper limit on the scalar-Higgs mixing angle of $\theta<(3.3-4.6)\times10^{-4}$ at the 95% confidence level for scalar boson masses in the range $(100-200)$ MeV$/c^2$. We exclude at the 95% confidence level the remaining model parameters required to explain the central value of a possible excess of $K^0_L\rightarrow\pi^0\nu\bar{\nu}$ decays reported by the KOTO collaboration. We also provide a model-independent limit on a new boson $X$ produced in $K\rightarrow\pi X$ decays and decaying to $e^+e^-$.

==> anc/limits.txt <==
# Observed, (-2,-1,0,+1,+2)-sigma expected 95%CL limits on the Higgs portal model parameter theta
# Mass is in MeV/c^2;
#mass   # obs   -2sigma -1sigma median  +1sigma +2sigma
1	0.18	0.16	0.16	0.21	0.31	0.42
3	0.0070	0.0063	0.0068	0.0073	0.0087	0.012
9	0.0038	0.0034	0.0036	0.0039	0.0047	0.0066
27	0.0018	0.0016	0.0017	0.0019	0.0022	0.0034
54	0.00095	0.00088	0.00093	0.0010	0.0012	0.0018
81	0.00057	0.00053	0.00056	0.00061	0.00071	0.0011
100	0.00046	0.00043	0.00045	0.00049	0.00057	0.00089
110	0.00043	0.00040	0.00042	0.00045	0.00053	0.00082
120	0.00040	0.00037	0.00039	0.00042	0.00049	0.00076
130	0.00038	0.00035	0.00037	0.00040	0.00047	0.00073
140	0.00037	0.00034	0.00036	0.00039	0.00045	0.00071
150	0.00035	0.00033	0.00034	0.00037	0.00043	0.00067
160	0.00034	0.00032	0.00033	0.00036	0.00042	0.00065
170	0.00033	0.00031	0.00032	0.00035	0.00041	0.00064
180	0.00033	0.00031	0.00032	0.00035	0.00041	0.00064
190	0.00033	0.00031	0.00032	0.00035	0.00041	0.00063
200	0.00033	0.00031	0.00033	0.00035	0.00041	0.00064
210	0.00035	0.00033	0.00034	0.00037	0.00043	0.00067

